A Realizable Filtered Intrusive Polynomial Moment Method

Intrusive uncertainty quantification methods for hyperbolic problems exhibit spurious oscillations at shocks, which leads to a significant reduction of the overall approximation quality. Furthermore, a challenging task is to preserve hyperbolicity of the gPC moment system. An intrusive method which guarantees hyperbolicity is the intrusive polynomial moment (IPM) method, which performs the gPC expansion on the entropy variables. The method, while still being subject to oscillations, requires solving a convex optimization problem in every spatial cell and every time step. The aim of this work is to mitigate oscillations in the IPM solution by applying filters. Filters reduce oscillations by damping high order gPC coefficients. Naive filtering, however, may lead to unrealizable moments, which means that the IPM optimization problem does not have a solution and the method breaks down. In this paper, we propose and analyze two separate strategies to guarantee the existence of a solution to the IPM problem. First, we propose a filter which maintains realizability by being constructed from an underlying Fokker-Planck equation. Second, we regularize the IPM optimization problem to be able to cope with non-realizable gPC coefficients. Consequently, standard filters can be applied to the regularized IPM method. We demonstrate numerical results for the two strategies by investigating the Euler equations with uncertain shock structures in one- and two-dimensional spatial settings. We are able to show a significant reduction of spurious oscillations by the proposed filters.

==> figs/filteredRealizabilityDomain/main.jl <==
using NPZ
using PyPlot


#pointer_from_objref(x);
close("all");

# set up monomial and Legendre moments
u0 = 1; u1 = 2;
u2Tilde = u1^2; # boundary of realizability
u2 = 0.5*(3*u2Tilde-1);
# set up Hankel matrix
A = [ u0 u1;
      u1 u2Tilde ]

println("Hankel condition: ",det(A))

## add L2 filtering ##
lambda = 1/72 * (-19 - 2*u2) + 1/72*sqrt(289 + 580*u2 + 4*u2^2)
i = 1;
u1F = 1/(1+lambda*i^2*(i+1)^2)*u1
i = 2;
u2F = 1/(1+lambda*i^2*(i+1)^2)*u2

u2TildeF = (2/3)*u2F + 1/3

# set up Hankel matrix for filtered moments
A = [ u0 u1F;
      u1F u2TildeF ]

println("lambda = ",lambda," Hankel condition: ",det(A))

## add Fokker-Planck filtering ##
lambda = 0.001
i = 1;
u1F = exp(-lambda*i*(i+1))*u1
i = 2;
u2F = exp(-lambda*i*(i+1))*u2

u2TildeF = (2/3)*u2F + 1/3

# set up Hankel matrix for filtered moments
A = [ u0 u1F;
      u1F u2TildeF ]

println("lambda = ",lambda," Hankel condition: ",det(A))

NPlot = 1000;
detA = zeros(NPlot);
detAFP = zeros(NPlot);
lambdaVec = linspace(0,8,NPlot)
for i = 1:NPlot
      detA[i] = 2/3 / (1+36*lambdaVec[i])*u2 + 1/3 - 1 / ((1+4*lambdaVec[i])^2) * u1^2;
      detAFP[i] = 2/3 *exp(-2*3*lambdaVec[i])*u2 + 1/3 - exp(-1*2*lambdaVec[i])^2 * u1^2;
end

# start plot
fig, ax = subplots(figsize=(11, 14), dpi=100)#, facecolor='w', edgecolor='k') # dpi Aufloesung
ax[:plot](lambdaVec,detA, "b--", linewidth=3.5, label=L"L$^2$", alpha=1.0)
ax[:plot](lambdaVec,detAFP, "g-", linewidth=3.5, label=L"Fokker-Planck", alpha=1.0)
lambdaL2 = 1/72 * (-19 - 2*u2) + 1/72*sqrt(289 + 580*u2 + 4*u2^2);
detALambdaL2 = 2/3 / (1+36*lambdaL2)*u2 + 1/3 - 1 / ((1+4*lambdaL2)^2) * u1^2;
ax[:plot](lambdaL2,detALambdaL2, "b*",markersize=20, alpha=1.0)
lambdaExp = -0.5*log(1/(4*u2) + 1/4*sqrt((1 + 8*u2)/(u2^2)));
detALambdaExp = 2/3 *exp(-2*3*lambdaExp)*u2 + 1/3 - exp(-1*2*lambdaExp)^2 * u1^2;
ax[:plot](lambdaExp,detALambdaExp, "g*",markersize=20, alpha=1.0)
ax[:legend](loc="lower right", fontsize=40)
ax[:set_xlim]([-0.05,8.0])
#ylimMinus = -2.0;
#ylimPlus = 15.0
#ax[:set_ylim]([ylimMinus,ylimPlus])
#ax[:set_xlim]([obj.settings.a,obj.settings.b])
ax[:tick_params]("both",labelsize=40) 
ax[:set_xlabel](L"$\lambda$", fontsize=40);
savefig("detPlot.pdf")


==> figs/filteredRealizabilityDomain/plotNormalRealizabilityDomain.py <==
import matplotlib.pyplot as plt
import numpy as np

def build_cartesian_plane(max_quadrant_range,minXrange,maxXrange,minYrange,maxYrange):
    """ The quadrant range controls the range of the quadrants"""
    minRange = min(minXrange,minYrange)
    maxRange = max(maxXrange,maxYrange)
    l = []
    zeros = []
    plt.grid(True, color='b', zorder=0,alpha = 0.1)
    ax = plt.axes()
    head_width = float(0.05) * max_quadrant_range
    head_length = float(0.1) * max_quadrant_range
    ax.arrow(0, 0, max_quadrant_range, 0, head_width=head_width, head_length=head_length, fc='k', ec='k',zorder=100)
    ax.arrow(0, 0, -max_quadrant_range, 0, head_width=head_width, head_length=head_length, fc='k', ec='k', zorder=100)
    ax.arrow(0, 0, 0, max_quadrant_range, head_width=head_width, head_length=head_length, fc='k', ec='k', zorder=100)
    ax.arrow(0, 0, 0, -max_quadrant_range, head_width=head_width, head_length=head_length, fc='k', ec='k', zorder=100)
    counter_dash_width_x = (maxXrange-minXrange) * 0.01
    counter_dash_width_y = (maxYrange-minYrange) * 0.01
    dividers = np.linspace(int(round(minRange)),int(round(maxRange)),int(round(maxRange))-int(round(minRange))+1)
    print(dividers)
    for i in dividers:
        #plt.plot([-counter_dash_width, counter_dash_width], [i*max_quadrant_range, i*max_quadrant_range], color='k')
        plt.plot([-counter_dash_width_x, counter_dash_width_x], [i, i], color='k')
        #plt.plot([i * max_quadrant_range, i*max_quadrant_range], [-counter_dash_width, counter_dash_width], color='k')
        plt.plot([i, i], [-counter_dash_width_y, counter_dash_width_y], color='k')
        #plt.plot([-counter_dash_width, counter_dash_width], [-i * max_quadrant_range, -i * max_quadrant_range], color='k')
        plt.plot([-counter_dash_width_x, counter_dash_width_x], [-i , -i ], color='k')
        #plt.plot([-i * max_quadrant_range, -i * max_quadrant_range], [-counter_dash_width, counter_dash_width], color='k')
        plt.plot([-i , -i], [-counter_dash_width_y, counter_dash_width_y], color='k')
        l.append(i )
        l.append(-i )
        zeros.append(0)
        zeros.append(0)
        
def gL2(lam,i):
    return 1/(1+lam*i*i*(i+1)*(i+1)); 
    
def gExp(lam,i):
    return np.exp(-lam*i*(i+1)); 

lam = 0.1; # filter strength
N = 1000;
minXrange = -np.sqrt(3)
maxXrange = np.sqrt(3)
minYrange = -5.5
maxYrange = np.sqrt(5)
x = np.linspace(minXrange,maxXrange,N)
xL2 = np.linspace(minXrange/gL2(lam,1),maxXrange/gL2(lam,1),N)
xFP = np.linspace(minXrange/gExp(lam,1),maxXrange/gExp(lam,1),N)
y = np.zeros(N)
yL2 = np.zeros(N)
yFP = np.zeros(N)

Nu = 10000
uL2_1 = np.zeros(Nu)
uL2_2 = np.zeros(Nu)
uFP_1 = np.zeros(Nu)
uFP_2 = np.zeros(Nu)
lamVec = np.linspace(0,20,Nu)

# define moments
u1 = np.sqrt(3)
u2Tilde = pow(u1,2) # boundary of realizability
u2 = np.sqrt(5)/2*(u2Tilde-1)
#u1 = u1 - 0.25

# compute realizable domains
for i in range(N):
    y[i] = np.sqrt(5)/2*(pow(x[i],2)-1)
    yL2[i] = np.sqrt(5)/(2*gL2(lam,2))*(pow(xL2[i]*gL2(lam,1),2)-1)
    yFP[i] = np.sqrt(5)/(2*gExp(lam,2))*(pow(xFP[i]*gExp(lam,1),2)-1)
    
# compute moment path
for i in range(Nu):
    uL2_1[i] = u1*gL2(lamVec[i],1)
    uL2_2[i] = u2*gL2(lamVec[i],2)
    uFP_1[i] = u1*gExp(lamVec[i],1)
    uFP_2[i] = u2*gExp(lamVec[i],2)

plt.cla()
plt.clf()
offX = 0.5;
offYLow = 0.0;
offYUp = 2.0;
build_cartesian_plane(6,minXrange-offX,maxXrange+offX,minYrange-offYLow,maxYrange+offYUp) #(3/2*(pow(x[0],2)-1/3))
plt.fill(x, y, facecolor='lightsalmon', edgecolor='orangered', label='original', linewidth=3, alpha=0.4)
plt.fill(xL2, yL2, facecolor='lightblue', edgecolor='blue', label='$L^2$', linewidth=3, alpha=0.4)
plt.fill(xFP, yFP, facecolor='lightgreen', edgecolor='green', label='Fokker-Planck', linewidth=3, alpha=0.4)
plt.plot(uL2_1,uL2_2,'b:', linewidth=2)
plt.plot(uFP_1,uFP_2,'g:', linewidth=2)
#plt.plot(u1,u2,'rx', linewidth=10)
plt.scatter(u1,u2,s=100)


plt.xlabel('$\hat{u}_1$', fontsize=14)
plt.ylabel('$\hat{u}_2$', fontsize=14)
plt.xlim(minXrange-offX,maxXrange+offX)
plt.ylim(minYrange-offYLow,maxYrange+offYUp)
plt.legend(["original","L2","FP"])
#plt.legend(labels)
plt.legend(loc='lower left', fontsize=12)
plt.savefig("realizabilityDomains.pdf")
print('Plot created')


==> figs/filteredRealizabilityDomain/plotNormalRealizabilityDomainExpFilter.py <==
import matplotlib.pyplot as plt
import numpy as np

def build_cartesian_plane(max_quadrant_range,minXrange,maxXrange,minYrange,maxYrange):
    """ The quadrant range controls the range of the quadrants"""
    minRange = min(minXrange,minYrange)
    maxRange = max(maxXrange,maxYrange)
    l = []
    zeros = []
    plt.grid(True, color='b', zorder=0,alpha = 0.1)
    ax = plt.axes()
    head_width = float(0.05) * max_quadrant_range
    head_length = float(0.1) * max_quadrant_range
    ax.arrow(0, 0, max_quadrant_range, 0, head_width=head_width, head_length=head_length, fc='k', ec='k',zorder=100)
    ax.arrow(0, 0, -max_quadrant_range, 0, head_width=head_width, head_length=head_length, fc='k', ec='k', zorder=100)
    ax.arrow(0, 0, 0, max_quadrant_range, head_width=head_width, head_length=head_length, fc='k', ec='k', zorder=100)
    ax.arrow(0, 0, 0, -max_quadrant_range, head_width=head_width, head_length=head_length, fc='k', ec='k', zorder=100)
    counter_dash_width_x = (maxXrange-minXrange) * 0.01
    counter_dash_width_y = (maxYrange-minYrange) * 0.01
    dividers = np.linspace(int(round(minRange)),int(round(maxRange)),int(round(maxRange))-int(round(minRange))+1)
    print(dividers)
    for i in dividers:
        #plt.plot([-counter_dash_width, counter_dash_width], [i*max_quadrant_range, i*max_quadrant_range], color='k')
        plt.plot([-counter_dash_width_x, counter_dash_width_x], [i, i], color='k')
        #plt.plot([i * max_quadrant_range, i*max_quadrant_range], [-counter_dash_width, counter_dash_width], color='k')
        plt.plot([i, i], [-counter_dash_width_y, counter_dash_width_y], color='k')
        #plt.plot([-counter_dash_width, counter_dash_width], [-i * max_quadrant_range, -i * max_quadrant_range], color='k')
        plt.plot([-counter_dash_width_x, counter_dash_width_x], [-i , -i ], color='k')
        #plt.plot([-i * max_quadrant_range, -i * max_quadrant_range], [-counter_dash_width, counter_dash_width], color='k')
        plt.plot([-i , -i], [-counter_dash_width_y, counter_dash_width_y], color='k')
        l.append(i )
        l.append(-i )
        zeros.append(0)
        zeros.append(0)
        
def gL2(lam,i):
    return 1/(1+lam*i*i*(i+1)*(i+1)); 

def gFP(lam,i):
    return np.exp(-lam*i*(i+1)); 
    
def gExp(alpha,lam,i):
    c = np.log(np.finfo(float).eps);
    dt = 0.1;
    print(np.exp(c*(i/2)**alpha)**(lam*dt))
    return np.exp(c*(i/2)**alpha)**(lam*dt); 

NLam = 4
lam = np.linspace(0.01,0.1,NLam); # filter strength
lam = np.array((0.05,0.1,0.2,0.3))
colorList = []; colorList.append("orange"); colorList.append("blue"); colorList.append("green"); colorList.append("indigo");

N = 1000;
alpha = 7;
minXrange = -np.sqrt(3)
maxXrange = np.sqrt(3)
minYrange = -5.5
maxYrange = np.sqrt(5)
x = np.linspace(minXrange,maxXrange,N)
xFP = np.linspace(minXrange/gExp(alpha,lam,1),maxXrange/gExp(alpha,lam,1),N)
y = np.zeros(N)
yL2 = np.zeros((NLam,N))
xL2 = np.zeros((NLam,N))
yFP = np.zeros((NLam,N))
xFP = np.zeros((NLam,N))

# define moments
u1 = np.sqrt(3)
u2Tilde = pow(u1,2) # boundary of realizability
u2 = np.sqrt(5)/2*(u2Tilde-1)
#u1 = u1 - 0.25

# compute realizable domains
for j in range(NLam):
    for i in range(N):
        y[i] = np.sqrt(5)/2*(pow(x[i],2)-1)
        yL2[j,i] = y[i]*gExp(alpha,lam[j],2)
        xL2[j,i] = x[i]*gExp(alpha,lam[j],1)
        yFP[j,i] = y[i]*gFP(lam[j],2)
        xFP[j,i] = x[i]*gFP(lam[j],1)
    
plt.cla()
plt.clf()
offX = 0.5;
offYLow = 0.0;
offYUp = 2.0;
build_cartesian_plane(6,minXrange-offX,maxXrange+offX,minYrange-offYLow,maxYrange+offYUp) #(3/2*(pow(x[0],2)-1/3))
plt.fill(x, y, facecolor='lightsalmon', edgecolor='orangered', label='original', linewidth=3, alpha=0.4)

for j in range(NLam):
    plt.fill(xL2[j,:], yL2[j,:], facecolor=colorList[j], edgecolor=colorList[j], label='$exp,\lambda = $'+str(lam[j]), linewidth=3, alpha=0.4)

plt.xlabel('$\hat{u}_1$', fontsize=14)
plt.ylabel('$\hat{u}_2$', fontsize=14)
plt.xlim(minXrange-offX,maxXrange+offX)
plt.ylim(minYrange-offYLow,maxYrange+offYUp)
plt.legend(["original","L2","FP"])
#plt.legend(labels)
plt.legend(loc='lower left', fontsize=12)
plt.savefig("realizabilityDomainsExp.pdf")
print('Plot created')
        
plt.cla()
plt.clf()
offX = 0.5;
offYLow = 0.0;
offYUp = 2.0;
build_cartesian_plane(6,minXrange-offX,maxXrange+offX,minYrange-offYLow,maxYrange+offYUp) #(3/2*(pow(x[0],2)-1/3))
plt.fill(x, y, facecolor='lightsalmon', edgecolor='orangered', label='original', linewidth=3, alpha=0.4)

for j in range(NLam):
    plt.fill(xFP[j,:], yFP[j,:], facecolor=colorList[j], edgecolor=colorList[j], label='$FP,\lambda = $'+str(lam[j]), linewidth=3, alpha=0.4)

plt.xlabel('$\hat{u}_1$', fontsize=14)
plt.ylabel('$\hat{u}_2$', fontsize=14)
plt.xlim(minXrange-offX,maxXrange+offX)
plt.ylim(minYrange-offYLow,maxYrange+offYUp)
plt.legend(["original","L2","FP"])
#plt.legend(labels)
plt.legend(loc='lower left', fontsize=12)
plt.savefig("realizabilityDomainsFP.pdf")
print('Plot created')    


==> figs/filteredRealizabilityDomain/plotNormalRealizabilityDomainViseVersa.py <==
import matplotlib.pyplot as plt
import numpy as np

def build_cartesian_plane(max_quadrant_range,minXrange,maxXrange,minYrange,maxYrange):
    """ The quadrant range controls the range of the quadrants"""
    minRange = min(minXrange,minYrange)
    maxRange = max(maxXrange,maxYrange)
    l = []
    zeros = []
    plt.grid(True, color='b', zorder=0,alpha = 0.1)
    ax = plt.axes()
    head_width = float(0.05) * max_quadrant_range
    head_length = float(0.1) * max_quadrant_range
    ax.arrow(0, 0, max_quadrant_range, 0, head_width=head_width, head_length=head_length, fc='k', ec='k',zorder=100)
    ax.arrow(0, 0, -max_quadrant_range, 0, head_width=head_width, head_length=head_length, fc='k', ec='k', zorder=100)
    ax.arrow(0, 0, 0, max_quadrant_range, head_width=head_width, head_length=head_length, fc='k', ec='k', zorder=100)
    ax.arrow(0, 0, 0, -max_quadrant_range, head_width=head_width, head_length=head_length, fc='k', ec='k', zorder=100)
    counter_dash_width_x = (maxXrange-minXrange) * 0.01
    counter_dash_width_y = (maxYrange-minYrange) * 0.01
    dividers = np.linspace(int(round(minRange)),int(round(maxRange)),int(round(maxRange))-int(round(minRange))+1)
    print(dividers)
    for i in dividers:
        #plt.plot([-counter_dash_width, counter_dash_width], [i*max_quadrant_range, i*max_quadrant_range], color='k')
        plt.plot([-counter_dash_width_x, counter_dash_width_x], [i, i], color='k')
        #plt.plot([i * max_quadrant_range, i*max_quadrant_range], [-counter_dash_width, counter_dash_width], color='k')
        plt.plot([i, i], [-counter_dash_width_y, counter_dash_width_y], color='k')
        #plt.plot([-counter_dash_width, counter_dash_width], [-i * max_quadrant_range, -i * max_quadrant_range], color='k')
        plt.plot([-counter_dash_width_x, counter_dash_width_x], [-i , -i ], color='k')
        #plt.plot([-i * max_quadrant_range, -i * max_quadrant_range], [-counter_dash_width, counter_dash_width], color='k')
        plt.plot([-i , -i], [-counter_dash_width_y, counter_dash_width_y], color='k')
        l.append(i )
        l.append(-i )
        zeros.append(0)
        zeros.append(0)
        
def gL2(lam,i):
    return 1/(1+lam*i*i*(i+1)*(i+1)); 
    
def gExp(lam,i):
    return np.exp(-lam*i*(i+1)); 

NLam = 4
lam = np.linspace(0.01,0.1,NLam); # filter strength
lam = np.array((0.01,0.05,0.1,0.5))
colorList = []; colorList.append("orange"); colorList.append("blue"); colorList.append("green"); colorList.append("indigo");

N = 1000;
minXrange = -np.sqrt(3)
maxXrange = np.sqrt(3)
minYrange = -5.5
maxYrange = np.sqrt(5)
x = np.linspace(minXrange,maxXrange,N)
xFP = np.linspace(minXrange/gExp(lam,1),maxXrange/gExp(lam,1),N)
y = np.zeros(N)
yL2 = np.zeros((NLam,N))
xL2 = np.zeros((NLam,N))
yFP = np.zeros((NLam,N))
xFP = np.zeros((NLam,N))

# define moments
u1 = np.sqrt(3)
u2Tilde = pow(u1,2) # boundary of realizability
u2 = np.sqrt(5)/2*(u2Tilde-1)
#u1 = u1 - 0.25

# compute realizable domains
for j in range(NLam):
    for i in range(N):
        y[i] = np.sqrt(5)/2*(pow(x[i],2)-1)
        yL2[j,i] = y[i]*gL2(lam[j],2)
        xL2[j,i] = x[i]*gL2(lam[j],1)
        yFP[j,i] = y[i]*gExp(lam[j],2)
        xFP[j,i] = x[i]*gExp(lam[j],1)
    
plt.cla()
plt.clf()
offX = 0.5;
offYLow = 0.0;
offYUp = 2.0;
build_cartesian_plane(6,minXrange-offX,maxXrange+offX,minYrange-offYLow,maxYrange+offYUp) #(3/2*(pow(x[0],2)-1/3))
plt.fill(x, y, facecolor='lightsalmon', edgecolor='orangered', label='original', linewidth=3, alpha=0.4)

for j in range(NLam):
    plt.fill(xL2[j,:], yL2[j,:], facecolor=colorList[j], edgecolor=colorList[j], label='$L^2,\lambda = $'+str(lam[j]), linewidth=3, alpha=0.4)

plt.xlabel('$\hat{u}_1$', fontsize=14)
plt.ylabel('$\hat{u}_2$', fontsize=14)
plt.xlim(minXrange-offX,maxXrange+offX)
plt.ylim(minYrange-offYLow,maxYrange+offYUp)
plt.legend(["original","L2","FP"])
#plt.legend(labels)
plt.legend(loc='lower left', fontsize=12)
plt.savefig("realizabilityDomainsVV.pdf")
print('Plot created')
        
plt.cla()
plt.clf()
offX = 0.5;
offYLow = 0.0;
offYUp = 2.0;
build_cartesian_plane(6,minXrange-offX,maxXrange+offX,minYrange-offYLow,maxYrange+offYUp) #(3/2*(pow(x[0],2)-1/3))
plt.fill(x, y, facecolor='lightsalmon', edgecolor='orangered', label='original', linewidth=3, alpha=0.4)

for j in range(NLam):
    plt.fill(xFP[j,:], yFP[j,:], facecolor=colorList[j], edgecolor=colorList[j], label='$FP,\lambda = $'+str(lam[j]), linewidth=3, alpha=0.4)

plt.xlabel('$\hat{u}_1$', fontsize=14)
plt.ylabel('$\hat{u}_2$', fontsize=14)
plt.xlim(minXrange-offX,maxXrange+offX)
plt.ylim(minYrange-offYLow,maxYrange+offYUp)
plt.legend(["original","L2","FP"])
#plt.legend(labels)
plt.legend(loc='lower left', fontsize=12)
plt.savefig("realizabilityDomainsVVFP.pdf")
print('Plot created')    


==> figs/filteredRealizabilityDomain/plotRealizabilityDomain.py <==
import matplotlib.pyplot as plt
import numpy as np

def build_cartesian_plane(max_quadrant_range,minXrange,maxXrange,minYrange,maxYrange):
    """ The quadrant range controls the range of the quadrants"""
    minRange = min(minXrange,minYrange)
    maxRange = max(maxXrange,maxYrange)
    l = []
    zeros = []
    plt.grid(True, color='b', zorder=0,alpha = 0.1)
    ax = plt.axes()
    head_width = float(0.05) * max_quadrant_range
    head_length = float(0.1) * max_quadrant_range
    ax.arrow(0, 0, max_quadrant_range, 0, head_width=head_width, head_length=head_length, fc='k', ec='k',zorder=100)
    ax.arrow(0, 0, -max_quadrant_range, 0, head_width=head_width, head_length=head_length, fc='k', ec='k', zorder=100)
    ax.arrow(0, 0, 0, max_quadrant_range, head_width=head_width, head_length=head_length, fc='k', ec='k', zorder=100)
    ax.arrow(0, 0, 0, -max_quadrant_range, head_width=head_width, head_length=head_length, fc='k', ec='k', zorder=100)
    counter_dash_width_x = (maxXrange-minXrange) * 0.01
    counter_dash_width_y = (maxYrange-minYrange) * 0.01
    dividers = np.linspace(int(round(minRange)),int(round(maxRange)),int(round(maxRange))-int(round(minRange))+1)
    print(dividers)
    for i in dividers:
        #plt.plot([-counter_dash_width, counter_dash_width], [i*max_quadrant_range, i*max_quadrant_range], color='k')
        plt.plot([-counter_dash_width_x, counter_dash_width_x], [i, i], color='k')
        #plt.plot([i * max_quadrant_range, i*max_quadrant_range], [-counter_dash_width, counter_dash_width], color='k')
        plt.plot([i, i], [-counter_dash_width_y, counter_dash_width_y], color='k')
        #plt.plot([-counter_dash_width, counter_dash_width], [-i * max_quadrant_range, -i * max_quadrant_range], color='k')
        plt.plot([-counter_dash_width_x, counter_dash_width_x], [-i , -i ], color='k')
        #plt.plot([-i * max_quadrant_range, -i * max_quadrant_range], [-counter_dash_width, counter_dash_width], color='k')
        plt.plot([-i , -i], [-counter_dash_width_y, counter_dash_width_y], color='k')
        l.append(i )
        l.append(-i )
        zeros.append(0)
        zeros.append(0)
        
def gL2(lam,i):
    return 1/(1+lam*i*i*(i+1)*(i+1)); 
    
def gExp(lam,i):
    return np.exp(-lam*i*(i+1)); 

N = 1000;
minXrange = -2.5
maxXrange = 2.5
minYrange = -2
maxYrange = 6
x = np.linspace(minXrange,maxXrange,N)
y = np.zeros(N)
yL2 = np.zeros(N)
yFP = np.zeros(N)

Nu = 10000
uL2_1 = np.zeros(Nu)
uL2_2 = np.zeros(Nu)
uFP_1 = np.zeros(Nu)
uFP_2 = np.zeros(Nu)
lamVec = np.linspace(0,20,Nu)

# define moments
u1 = 2
u2Tilde = pow(u1,2) # boundary of realizability
u2 = 3/2*(u2Tilde-1/3)
#u1 = u1 - 0.25

lam = 0.08;
#lam = 0.2;

# compute realizable domains
for i in range(N):
    y[i] = 3/2*(pow(x[i],2)-1/3)
    yL2[i] = 3/2*(pow(x[i]*gL2(lam,1),2)-1/3)/gL2(lam,2)
    yFP[i] = 3/2*(pow(x[i]*gExp(lam,1),2)-1/3)/gExp(lam,2)
    
# compute moment path
for i in range(Nu):
    uL2_1[i] = u1*gL2(lamVec[i],1)
    uL2_2[i] = u2*gL2(lamVec[i],2)
    uFP_1[i] = u1*gExp(lamVec[i],1)
    uFP_2[i] = u2*gExp(lamVec[i],2)

plt.cla()
plt.clf()
build_cartesian_plane(6,minXrange,maxXrange,minYrange,maxYrange) #(3/2*(pow(x[0],2)-1/3))
plt.fill(x, y, facecolor='lightsalmon', edgecolor='orangered', label='original', linewidth=3, alpha=0.4)
plt.fill(x, yL2, facecolor='lightblue', edgecolor='blue', label='$L^2$', linewidth=3, alpha=0.4)
plt.fill(x, yFP, facecolor='lightgreen', edgecolor='green', label='Fokker-Planck', linewidth=3, alpha=0.4)
plt.plot(uL2_1,uL2_2,'b:', linewidth=2)
plt.plot(uFP_1,uFP_2,'g:', linewidth=2)
#plt.plot(u1,u2,'rx', linewidth=10)
plt.scatter(u1,u2,s=100)


plt.xlabel('$\hat{u}_1$', fontsize=14)
plt.ylabel('$\hat{u}_2$', fontsize=14)
plt.xlim(minXrange,maxXrange)
plt.ylim(minYrange,maxYrange)
plt.legend(["original","L2","FP"])
#plt.legend(labels)
plt.legend(loc='lower left', fontsize=12)
plt.savefig("realizabilityDomains.pdf")
print('Plot created')


==> figs/filteredRealizabilityDomain/plotTest.py <==
import matplotlib.pyplot as plt


def build_cartesian_plane(max_quadrant_range):
    """ The quadrant range controls the range of the quadrants"""
    l = []
    zeros = []
    plt.grid(True, color='b', zorder=0,)
    ax = plt.axes()
    head_width = float(0.05) * max_quadrant_range
    head_length = float(0.1) * max_quadrant_range
    ax.arrow(0, 0, max_quadrant_range, 0, head_width=head_width, head_length=head_length, fc='k', ec='k',zorder=100)
    ax.arrow(0, 0, -max_quadrant_range, 0, head_width=head_width, head_length=head_length, fc='k', ec='k', zorder=100)
    ax.arrow(0, 0, 0, max_quadrant_range, head_width=head_width, head_length=head_length, fc='k', ec='k', zorder=100)
    ax.arrow(0, 0, 0, -max_quadrant_range, head_width=head_width, head_length=head_length, fc='k', ec='k', zorder=100)
    counter_dash_width = max_quadrant_range * 0.02
    dividers = [0,.1,.2,.3,.4, .5, .6, .7, .8, .9, 1]
    for i in dividers:
        plt.plot([-counter_dash_width, counter_dash_width], [i*max_quadrant_range, i*max_quadrant_range], color='k')
        plt.plot([i * max_quadrant_range, i*max_quadrant_range], [-counter_dash_width, counter_dash_width], color='k')
        plt.plot([-counter_dash_width, counter_dash_width], [-i * max_quadrant_range, -i * max_quadrant_range], color='k')
        plt.plot([-i * max_quadrant_range, -i * max_quadrant_range], [-counter_dash_width, counter_dash_width], color='k')
        l.append(i * max_quadrant_range)
        l.append(-i * max_quadrant_range)
        zeros.append(0)
        zeros.append(0)


build_cartesian_plane(10)
plt.show()


==> figs/filteredRealizabilityDomain/testRealizabilityDomain.jl <==
using NPZ
using PyPlot


#pointer_from_objref(x);
close("all");

# set up monomial and Legendre moments
u0 = 1; u1 = 2;
u2Tilde = u1^2; # boundary of realizability
u2 = 0.5*(3*u2Tilde-1);
# set up Hankel matrix
A = [ u0 u1;
      u1 u2Tilde ]

println("Hankel condition: ",det(A))

## add L2 filtering ##
lambda = 1/72 * (-19 - 2*u2) + 1/72*sqrt(289 + 580*u2 + 4*u2^2)
i = 1;
u1F = 1/(1+lambda*i^2*(i+1)^2)*u1
i = 2;
u2F = 1/(1+lambda*i^2*(i+1)^2)*u2

u2TildeF = (2/3)*u2F + 1/3

# set up Hankel matrix for filtered moments
A = [ u0 u1F;
      u1F u2TildeF ]

println("lambda = ",lambda," Hankel condition: ",det(A))

## add Fokker-Planck filtering ##
lambda = 0.001
i = 1;
eta = 0.01;
u1F = exp(-lambda*i*(i+1))*u1
i = 2;
u2F = exp(-lambda*i*(i+1))*u2

u2TildeF = (2/3)*u2F + 1/3

# set up Hankel matrix for filtered moments
A = [ u0 u1F;
      u1F u2TildeF ]

println("lambda = ",lambda," Hankel condition: ",det(A))

NPlot = 1000;
detA = zeros(NPlot);
detAFP = zeros(NPlot);
lambdaVec = linspace(0,8,NPlot)
for i = 1:NPlot
      detA[i] = 2/3 / (1+36*lambdaVec[i])*u2 + 1/3 - 1 / ((1+4*lambdaVec[i])^2) * u1^2;
      detAFP[i] = 2/3 *exp(-2*3*lambdaVec[i])*u2 + 1/3 - exp(-1*2*lambdaVec[i])^2 * u1^2;
end

# start plot
fig, ax = subplots(figsize=(11, 14), dpi=100)#, facecolor='w', edgecolor='k') # dpi Aufloesung
ax[:plot](lambdaVec,detA, "b--", linewidth=3.5, label=L"L$^2$", alpha=1.0)
ax[:plot](lambdaVec,detAFP, "g-", linewidth=3.5, label=L"Fokker-Planck", alpha=1.0)
lambdaL2 = 1/72 * (-19 - 2*u2) + 1/72*sqrt(289 + 580*u2 + 4*u2^2);
detALambdaL2 = 2/3 / (1+36*lambdaL2)*u2 + 1/3 - 1 / ((1+4*lambdaL2)^2) * u1^2;
ax[:plot](lambdaL2,detALambdaL2, "b*",markersize=20, alpha=1.0)
lambdaExp = -0.5*log(1/(4*u2) + 1/4*sqrt((1 + 8*u2)/(u2^2)));
detALambdaExp = 2/3 *exp(-2*3*lambdaExp)*u2 + 1/3 - exp(-1*2*lambdaExp)^2 * u1^2;
ax[:plot](lambdaExp,detALambdaExp, "g*",markersize=20, alpha=1.0)
ax[:legend](loc="lower right", fontsize=40)
ax[:set_xlim]([-0.05,8.0])
#ylimMinus = -2.0;
#ylimPlus = 15.0
#ax[:set_ylim]([ylimMinus,ylimPlus])
#ax[:set_xlim]([obj.settings.a,obj.settings.b])
ax[:tick_params]("both",labelsize=40) 
ax[:set_xlabel](L"$\lambda$", fontsize=40);
savefig("detPlot.pdf")


==> figs/filteredRealizabilityDomain/testRealizabilityDomainNormalized.jl <==
using NPZ
using PyPlot


#pointer_from_objref(x);
close("all");

# set up normalized Legendre moments
u0Hat = 1; u1Hat = sqrt(3);
u2Hat = sqrt(5)/2*(u1Hat^2-1); # boundary of realizability

# set up monomial moments
u0 = u0Hat;
u1 = 1/sqrt(3) * u1Hat;
u2 = 2/(3*sqrt(5))*u2Hat+1/3;

# set up Hankel matrix (always for monomial moments)
A = [ u0 u1;
      u1 u2 ]

println("Hankel condition: ",det(A))

## add L2 filtering ##
# roof of filtered Hankel determinant
lambda = -1/360 * (95 + 2*sqrt(5)*u2Hat) + 1/360*sqrt(7225 + 2900*sqrt(5)*u2Hat + 20*u2Hat^2)
# filtered norm. Legendre moments
i = 1;
u1HatF = 1/(1+lambda*i^2*(i+1)^2)*u1Hat
i = 2;
u2HatF = 1/(1+lambda*i^2*(i+1)^2)*u2Hat

# filtered monomial moments
u1F = (1/sqrt(3))*u1HatF
u2F = 2/(3*sqrt(5))*u2HatF+1/3;

# set up Hankel matrix for filtered moments
A = [ u0 u1F;
      u1F u2F ]

println("lambda = ",lambda," Hankel condition: ",det(A))

# safe lambda for determinant plot
lambdaL2 = lambda;

## add Fokker-Planck filtering ##
lambda = -0.5*log(sqrt(5)/(4*u2Hat) + 1/4*sqrt((5 + 8*sqrt(5)*u2Hat)/(u2Hat^2)))
# filtered norm. Legendre moments
i = 1;
u1HatF = exp(-lambda*i*(i+1))*u1Hat
i = 2;
u2HatF = exp(-lambda*i*(i+1))*u2Hat

# filtered monomial moments
u1F = (1/sqrt(3))*u1HatF
u2F = 2/(3*sqrt(5))*u2HatF+1/3;

# set up Hankel matrix for filtered moments
A = [ u0 u1F;
      u1F u2F ]

println("lambda = ",lambda," Hankel condition: ",det(A))

NPlot = 5000;
detA = zeros(NPlot);
detAFP = zeros(NPlot);
lambdaVec = linspace(0,5,NPlot)
for j = 1:NPlot
      # filtered norm. Legendre moments
      i = 1;
      u1HatF = 1/(1+lambdaVec[j]*i^2*(i+1)^2)*u1Hat
      i = 2;
      u2HatF = 1/(1+lambdaVec[j]*i^2*(i+1)^2)*u2Hat

      # filtered monomial moments
      u1F = (1/sqrt(3))*u1HatF
      u2F = 2/(3*sqrt(5))*u2HatF+1/3;

      detA[j] = u0*u2F-u1F^2;

      # filtered norm. Legendre moments
      i = 1;
      u1HatF = exp(-lambdaVec[j]*i*(i+1))*u1Hat
      i = 2;
      u2HatF = exp(-lambdaVec[j]*i*(i+1))*u2Hat

      # filtered monomial moments
      u1F = (1/sqrt(3))*u1HatF
      u2F = 2/(3*sqrt(5))*u2HatF+1/3;

      detAFP[j] = u0*u2F-u1F^2;
end

# start plot
fig, ax = subplots(figsize=(11, 14), dpi=100)#, facecolor='w', edgecolor='k') # dpi Aufloesung
ax[:plot](lambdaVec,detA, "b--", linewidth=3.5, label=L"L$^2$", alpha=1.0)
ax[:plot](lambdaVec,detAFP, "g-", linewidth=3.5, label=L"Fokker-Planck", alpha=1.0)
detALambdaL2 = 2/3 / (1+36*lambdaL2)*u2 + 1/3 - 1 / ((1+4*lambdaL2)^2) * u1^2;
ax[:plot](lambdaL2,0, "b*",markersize=20, alpha=1.0)
lambdaExp = lambda;
detALambdaExp = 2/3 *exp(-2*3*lambdaExp)*u2 + 1/3 - exp(-1*2*lambdaExp)^2 * u1^2;
ax[:plot](0,0, "b*",markersize=20, alpha=1.0)
ax[:legend](loc="lower right", fontsize=40)
ax[:set_xlim]([-0.05,2.5])
#ylimMinus = -2.0;
#ylimPlus = 15.0
#ax[:set_ylim]([ylimMinus,ylimPlus])
#ax[:set_xlim]([obj.settings.a,obj.settings.b])
ax[:tick_params]("both",labelsize=40) 
ax[:set_xlabel](L"$\lambda$", fontsize=40);
savefig("detPlot.pdf")


==> figs/plotFilterFunction/Basis.jl <==
__precompile__
import GSL

struct Basis
    # number of moments
    N::Int64;
    Nq::Int64;

    # precomputed Legendre Polynomials at quadrature points
    PhiQuad::Array{Float64,2};
    PhiL1::Array{Float64,1}

    function Basis(quadrature::Quadrature,settings::Settings)
        N = settings.N;
        Nq = quadrature.Nq;

        # precompute Legendre basis functions at quad points
        PhiQuad = zeros(Nq,N);
        PhiL1 = zeros(N);
        for i = 1:N
            PhiL1[i] = Integral(quadrature,xi->abs(Phi(i-1,xi))*0.5,-1.0,1.0 );
            for k = 1:Nq
                PhiQuad[k,i] = Phi.(i-1,quadrature.xi[k]);
            end
        end

        new(N,Nq,PhiQuad,PhiL1);
    end

end

# Legendre Polynomials on [-1,1]
function Phi(n::Int64,xi::Float64) ## can I use this with input vectors xVal?
    return sqrt(2.0*n+1.0)*GSL.sf_legendre_Pl.(n,xi);
end

# evaluate polynomial with moments u at spatial position x
function Eval(obj::Basis,u::Array{Float64,1},xi)
    y=zeros(length(xi))
    for i = 1:obj.N
        y = y+u[i]*Phi.(i-1,xi);
    end
    return y;
end

function EvalAtQuad(obj::Basis,u::Array{Float64,1})
    return obj.PhiQuad*u;
end

# functions for evaluating entropic variables

# evaluate dual State at quadrature points for given dual variables v
function EvalVAtQuad(obj::Basis,v::Array{Float64,1})
    return obj.PhiTildeQuad*v;
end

==> figs/plotFilterFunction/IPMSolver.jl <==
__precompile__
include("quadrature.jl")
include("Basis.jl")
include("closure.jl")

using ProgressMeter

struct IPMSolver
    # spatial grid of cell interfaces
    x::Array{Float64,1};

    # quadrature
    q::Quadrature;

    # IPMSolver settings
    settings::Settings;

    # spatial basis functions
    basis::Basis;

    # filter strength
    lambdaFilter::Float64;

    # IPM Closure
    closure::Closure

    # constructor
    function IPMSolver(settings)
        x = linspace(settings.a,settings.b,settings.Nx)
        q = Quadrature(settings.Nq,"Gauss");
        basis = Basis(q,settings);
        closure = Closure(settings,basis,q)

        new(x,q,settings,basis,s.lambdaFilter,closure);
    end
end

# Local Lax-Friedrichs (LLF) flux for Burgers
function numFlux(obj::IPMSolver,u::Float64,v::Float64)
    beta = max(abs(u),abs(v)); # max of abs(f'(u)) 
    return 0.5*(fBurgers(u)+fBurgers(v)-beta.*(v-u));
end

function SetupIC(obj::IPMSolver)
    u = zeros(obj.settings.N,obj.settings.Nx);
    for j = 1:obj.settings.Nx
        for i = 1:obj.settings.N
            uVals = obj.settings.IC(obj.x[j],obj.q.xi);
            u[i,j] = IntegralVec(obj.q, uVals.*obj.basis.PhiQuad[:,i]*0.5,-1.0,1.0);
        end
    end
    return u;
end

function Solve(obj::IPMSolver)
    t = 0.0;
    dt = obj.settings.dt;
    dx = obj.x[2]-obj.x[1];
    tEnd = obj.settings.tEnd;
    Nx = obj.settings.Nx;
    N = obj.settings.N; # number of moments

    # Set up initial condition
    u = SetupIC(obj);
    v = zeros(size(u));
    vNew = zeros(size(u));
    for j = 1:Nx
        vNew[:,j] = Solve(obj.closure,u[:,j],v[:,j]);
        v[:,j] = vNew[:,j];
        u[:,j] = ComputeMoments(obj.closure,vNew[:,j]);
    end
    uNew = zeros(size(u));
    
    Nt = round(tEnd/dt);
    
    # time loop
    @showprogress 0.1 "Progress " for n = 1:Nt
        #println("t = ",t);

        # Update time by dt
        for j = 2:(Nx-1)
            numFRight = numFlux.(obj, Ubb(obj.closure,EvalAtQuad(obj.basis,v[:,j])),Ubb(obj.closure,EvalAtQuad(obj.basis,v[:,j+1])));
            numFLeft = numFlux.(obj, Ubb(obj.closure,EvalAtQuad(obj.basis,v[:,j-1])),Ubb(obj.closure,EvalAtQuad(obj.basis,v[:,j])));
            for i = 1:N
                uNew[i,j] = u[i,j]-dt/dx*IntegralVec(obj.q,(numFRight-numFLeft).*obj.basis.PhiQuad[:,i]*0.5,-1.0,1.0);
            end
        end

        for j = 2:(Nx-1)
            vNew[:,j] = Solve(obj.closure,uNew[:,j],v[:,j]);
            v[:,j] = vNew[:,j];
            u[:,j] = ComputeMoments(obj.closure,vNew[:,j]);
        end
        t = t+dt;
    end

    # return end time and solution
    return t, u, v;

end

function f(obj::IPMSolver,u)
    if obj.settings.problem == "Advection"
        return obj.settings.advectionSpeed*u;
    else
        return 0.5*u.^2.0;
    end
end

# physical flux Scalar valued Burgers
function fBurgers(u::Float64)
    return 0.5*u^2.0;
end

# physical flux Vector valued Burgers
function fBurgers(u::Array{Float64,1})
    return 0.5*u.^2.0;
end

# physical flux Scalar valued Advection
function fAdvection(advectionSpeed::Float64, u::Float64)
    return advectionSpeed*u;
end

# physical flux Vector valued Advection
function fAdvection(advectionSpeed::Float64, u::Array{Float64,1})
    return advectionSpeed*u;
end

==> figs/plotFilterFunction/closure.jl <==
__precompile__
struct Closure
    uPlus::Float64;
    uMinus::Float64;
    N::Int64;
    Nq::Int64;
    dx::Float64;

    epsNewton::Float64;
    NMaxNewton::Int64;
    basis::Basis;
    q::Quadrature;
    HQuad::Array{Float64,3};
    
    function Closure(settings::Settings,basis::Basis,q::Quadrature)
        uPlus = settings.uPlus;
        uMinus = settings.uMinus;
        # precompute Hessian terms
        HQuad = zeros(settings.Nq,settings.N,settings.N)
        for k = 1:settings.Nq
            for i = 1:settings.N
                for j = 1:settings.N
                    HQuad[k,i,j] = 0.5*q.w[k]*basis.PhiQuad[k,i]*basis.PhiQuad[k,j];
                end
            end
        end
        new(uPlus,uMinus,settings.N,settings.Nq,settings.dx,settings.epsNewton,settings.NMaxNewton,basis,q,HQuad);
    end
end

function Ubb(obj::Closure,V::Array{Float64,1})
    N = length(V);
    y = zeros(size(V));
    for i = 1:N
        if V[i] > 0
            y[i] = obj.uPlus./(exp(-V[i])+1.0)+obj.uMinus*exp(-V[i])/(1.0+exp(-V[i]));
        else
            y[i] = obj.uMinus./(exp(V[i])+1.0)+obj.uPlus*exp(V[i])/(1.0+exp(V[i]));
        end
    end
    return y;
end

function Ubb(obj::Closure,V::Float64)
    N = length(V);
    y = zeros(size(V));
    if V > 0
        return obj.uPlus./(exp(-V)+1.0)+obj.uMinus*exp(-V)/(1.0+exp(-V));
    else
        return obj.uMinus./(exp(V)+1.0)+obj.uPlus*exp(V)/(1.0+exp(V));
    end
end

function DUbb(obj::Closure, V::Array{Float64,1})
    y = zeros(size(V));
    for k = 1:length(V)
        if V[k] < 0
            y[k] = exp(V[k]).*( obj.uPlus - obj.uMinus )./(1.0+2.0*exp(V[k])+exp(2.0*V[k]));
        else
            y[k] = exp(-V[k]).*( obj.uPlus - obj.uMinus )./(exp(-2.0*V[k])+2.0*exp(-V[k])+1.0);
        end
    end
    return y;
end

function newton(obj::Closure,u, x, nmax, eps)
    xNew = zeros(size(x));
    for n = 1:nmax
        counter::Int64 = 0;
        stepSize::Float64 = 1.0;
        dT = dL(obj,u,x);
        if norm(dT,2) < eps
            return x;
        end
        d = ddL(obj,x)\dT;
        xNew = x - stepSize*d;

        dTNew = dL(obj,u,xNew);
        #println("search direction is ",d)
        #println("residual is ",norm(dT,2));
        while norm(dT,2) < norm(dTNew,2)
            #println("refining...")
            counter = counter+1;
            stepSize = 0.5*stepSize;
            xNew = x - stepSize*d;
            dTNew = dL(obj,u,xNew);
            
            if norm(dTNew,2) < eps
                return xNew;
            end
            if counter > 100 
                error("[ERROR] Newton: Too many stepsize refinements - aborting");
                return xNew;
            end        
        end
        
        if norm(dTNew,2) < eps
            return xNew;
        end
        x = xNew;
    end
    error("[ERROR] Newton: Cannot find optimum!");
    return xNew;
end

function dL(obj::Closure,u::Array{Float64,1},v::Array{Float64,1})
    return IntegralMat(obj.q,0.5*(obj.basis.PhiQuad').*Ubb(obj,EvalAtQuad(obj.basis,v))') - u;
end

function ComputeMoments(obj::Closure,v::Array{Float64,1})
    return IntegralMat(obj.q,0.5*(obj.basis.PhiQuad').*Ubb(obj,EvalAtQuad(obj.basis,v))');
end

function ddL(obj::Closure,v::Array{Float64,1})
    H = zeros(obj.N,obj.N)
    duVals = DUbb(obj,EvalAtQuad(obj.basis,v));
    for k =1:obj.Nq
        H = H+obj.HQuad[k,:,:]*duVals[k];
    end
    return H;
end

function Solve(obj::Closure, u::Array{Float64,1},v::Array{Float64,1})
    return newton( obj, u, v, obj.NMaxNewton, obj.epsNewton );
end

==> figs/plotFilterFunction/mainTestClosure.jl <==
include("settings.jl")
include("quadrature.jl")
include("Basis.jl")

using PyPlot

close("all")

s = Settings();

############################
q = Quadrature(s.Nq,"Gauss"); # ClenshawCurtis Gauss
b = Basis(q,s)

function Filter(u::Array{Float64,1})
    uF = zeros(size(u));
    if s.filterType == "L2Filter"
        for i = 1:s.N
            uF[i] = u[i]/(1.0+s.lambdaFilter*i^2*(i-1)^2);
        end
    elseif s.filterType == "L1Filter"
        for i = 1:s.N
            uF[i] = u[i]*exp(-s.facL1L2*s.lambdaFilter*i^2*(i-1)^2);
        end
    elseif s.filterType == "L1FilterClosure"
        N = s.N;
        lambdaFilter = abs(u[N])/(N*(N-1)*b.PhiL1[N]);
        for i = 2:s.N
            uF[i] = u[i]*exp(-s.facL1L2*s.lambdaFilter*i^2*(i-1)^2);
        end
    end
    return uF;
end

function IC(x,a,b)
    #return sin(x*pi/s.dx)+7.5;
    y = zeros(size(x));
    uL = 12.0;
    uR = 1.0;
    uE = 12.0;
    dx = b-a;
    x0 = 0.1;
    x1 = x0+10.6;
    #x1 = a+0.6*dx;
    for k = 1:length(x) 
        if x[k] < x0
            y[k] = uL;
        elseif x[k] < x1
            y[k] = uR;
        else
            y[k] = uE;
        end
    end
    return y;
end

s.facL1L2 = 0.5;

u = zeros(s.N);
for i = 1:s.N
    u[i] = Integral(q, xVal->IC(xVal,-1.0,1.0).*Phi(i-1,xVal)*0.5,-1.0,1.0);
end

s.filterType = "L2Filter";
uF = Filter(u);
s.filterType = "L1Filter";
uF1 = Filter(u);

lambda = zeros(s.N);
xFine = linspace(-1.0,1.0,100);
xCoarse = q.xi;

fig, ax = subplots(figsize=(15, 8), dpi=100)#, facecolor='w', edgecolor='k') # dpi Aufloesung

ax[:plot](xFine,IC(xFine,-1.0,1.0), "k-", linewidth=2, label="exact", alpha=0.6)
ax[:plot](xCoarse,EvalAtQuad(b,u), "b:", linewidth=2, label="SG", alpha=0.6)
ax[:plot](xCoarse,EvalAtQuad(b,uF), "r--", linewidth=2, label=L"$L^2$ filter", alpha=0.6)
ax[:plot](xCoarse,EvalAtQuad(b,uF1), "g-.", linewidth=2, label="FP filter", alpha=0.6)
ax[:legend](loc="upper right", fontsize=20)
ax[:set_xlim]([-1.0,1.0])
ax[:set_xlabel](L"\xi", fontsize=20);
ax[:tick_params]("both",labelsize=20) 

savefig("solutionApproximationFilter.png")

# plot filter function
NGrid = [1:s.N;];
filterL1 = zeros(s.N);
filterL2 = zeros(s.N);
for i = 1:s.N
    filterL1[i] = exp(-s.facL1L2*s.lambdaFilter*i^2*(i-1)^2);
    NGrid[i] = i-1;
    filterL2[i] = 1/(1.0+s.lambdaFilter*i^2*(i-1)^2);
end

fig, ax = subplots(figsize=(15, 8), dpi=100)#, facecolor='w', edgecolor='k') # dpi Aufloesung

ax[:plot](NGrid,filterL2, "r--o", linewidth=2, label=L"$L^2$ filter", alpha=0.6)
ax[:plot](NGrid,filterL1, "g-.+", linewidth=2, label="FP filter", alpha=0.6)
xticks(NGrid)


ax[:legend](loc="upper right", fontsize=20)
ax[:set_xlim]([0,s.N-1])
ax[:set_xlabel]("order", fontsize=20);
ax[:set_ylabel]("filter function", fontsize=20);
ax[:tick_params]("both",labelsize=20);
grid("on")

savefig("filterFunction.png")

println("DONE!");
############################

==> figs/plotFilterFunction/plotting.jl <==
__precompile__
using PyPlot

struct Plotting
    settings::Settings;
    basis::Basis;
    xQuad::Array{Float64,1};
    x::Array{Float64,1}
    tEnd::Float64;
    q::Quadrature;
    closure::Closure;

    function Plotting(settings::Settings,basis::Basis,quadrature::Quadrature,closure::Closure,tEnd::Float64)
        new(settings,basis,quadrature.xi,settings.x,tEnd,quadrature,closure);
    end
end

function PlotInX(obj::Plotting,v::Array{Float64,2},xi::Array{Float64,1})
    Nq = obj.settings.Nq;
    Nx = obj.settings.Nx;
    NxFine = 1000;
    xFine = linspace(obj.settings.a,obj.settings.b,NxFine)
    uExact = zeros(NxFine);
    uPlot = zeros(Nx);

    # start plot
    fig, ax = subplots(figsize=(15, 8), dpi=100)#, facecolor='w', edgecolor='k') # dpi Aufloesung
    for k = 1:length(xi)
        for j = 1:Nx
            tmp = Ubb(obj.closure,Eval(obj.basis,v[:,j],xi[k]));
            uPlot[j] = tmp[1];
        end
        for j = 1:NxFine
            uExact[j] = obj.settings.solutionExact(obj.tEnd,xFine[j],xi[k])[1];
        end
        ax[:plot](obj.x,uPlot, "r--", linewidth=2, label=L"$u_{N}$", alpha=0.6)
        ax[:plot](xFine,uExact, "k-", linewidth=2, label=L"$u_{ex}$", alpha=0.6)
    end
    ylimMinus = -2.0;
    ylimPlus = 15.0
    ax[:set_ylim]([ylimMinus,ylimPlus])
    ax[:set_xlim]([obj.settings.a,obj.settings.b])
    ax[:set_xlabel]("x", fontsize=20);

end

function PlotInXi(obj::Plotting,v::Array{Float64,2},index::Int)
    Nq = obj.settings.Nq;
    Nx = obj.settings.Nx;
    NxiFine = 300;
    xiFine = linspace(-1,1,NxiFine)
    uExact = zeros(NxiFine);
    uPlot = zeros(NxiFine);

    # start plot
    fig, ax = subplots(figsize=(15, 8), dpi=100)#, facecolor='w', edgecolor='k') # dpi Aufloesung
    for k = 1:NxiFine
        tmp = Ubb(obj.closure,Eval(obj.basis,v[:,index],xiFine[k]));
        uPlot[k] = tmp[1];
        uExact[k] = obj.settings.solutionExact(obj.tEnd,obj.x[index],xiFine[k])[1];
    end

    ax[:plot](xiFine,uPlot, "r--", linewidth=2, label=L"$u_{N}$", alpha=0.6)
    ax[:plot](xiFine,uExact, "k-", linewidth=2, label=L"$u_{ex}$", alpha=0.6)
    ylimMinus = -2.0;
    ylimPlus = 15.0
    ax[:set_ylim]([ylimMinus,ylimPlus])
    ax[:set_xlim]([-1.0,1.0])
    ax[:set_xlabel](L"\xi", fontsize=20);

end

function PlotExpectedValue(obj::Plotting,v::Array{Float64,2})
    Nq = obj.settings.Nq;
    Nx = obj.settings.Nx;
    NxFine = 1000;
    xFine = linspace(obj.settings.a,obj.settings.b,NxFine)
    uExact = zeros(NxFine);
    varExact = zeros(NxFine);
    uPlot = zeros(Nx);
    varPlot = zeros(Nx);

    # start plot
    fig, ax = subplots(figsize=(15, 8), dpi=100)#, facecolor='w', edgecolor='k') # dpi Aufloesung
    for j = 1:Nx
        uVals = Ubb(obj.closure,EvalAtQuad(obj.basis,v[:,j]));
        uPlot[j] = IntegralVec(obj.q,uVals*0.5,-1.0,1.0);
        varPlot[j] = IntegralVec(obj.q,0.5*(uVals-uPlot[j]).^2,-1.0,1.0);

    end
    qFine = Quadrature(200,"Gauss");
    for j = 1:NxFine
        uExact[j] = Integral(qFine, xi-> obj.settings.solutionExact(obj.tEnd,xFine[j],xi)*0.5,-1.0,1.0);
        varExact[j] = Integral(qFine, xi-> (obj.settings.solutionExact(obj.tEnd,xFine[j],xi)-uExact[j]).^2*0.5,-1.0,1.0);
    end
    ax[:plot](obj.x,uPlot, "r--", linewidth=2, label=L"$E[u_{N}]$", alpha=0.6)
    ax[:plot](xFine,uExact, "k-", linewidth=2, label=L"$E[u_{ex}]$", alpha=0.6)
    ax[:plot](obj.x,0.5*varPlot, "r:", linewidth=2, label=L"$V[u_{N}]$", alpha=0.6)
    ax[:plot](xFine,0.5*varExact, "k:", linewidth=2, label=L"$V[u_{ex}]$", alpha=0.6)
    ylimMinus = -0.5;
    ylimPlus = 16.0
    ax[:set_ylim]([ylimMinus,ylimPlus])
    ax[:set_xlim]([obj.settings.a,obj.settings.b])
    ax[:set_xlabel]("x", fontsize=20);
end

function L2Error(obj::Plotting,v::Array{Float64,2},t::Float64)
    Nx = obj.settings.Nx;
    x = obj.settings.x;
    error = 0;
    qFine = Quadrature(300,"Gauss");
    basisFine = Basis(qFine,obj.settings);
    for j = 1:Nx
        uVals = Ubb(obj.closure,EvalAtQuad(basisFine,v[:,j]));
        uExVals = obj.settings.solutionExact(t,x[j],qFine.xi);
        error = error + obj.settings.dx*IntegralVec(qFine, 0.5*( uExVals-uVals).^2,-1.0,1.0)
    end
    return sqrt(error);
end

function L1Error(obj::Plotting,v::Array{Float64,2},t::Float64)
    Nx = obj.settings.Nx;
    x = obj.settings.x;
    error = 0.0;
    qFine = Quadrature(300,"Gauss");
    basisFine = Basis(qFine,obj.settings);
    for j = 1:Nx
        uVals = Ubb(obj.closure,EvalAtQuad(basisFine,v[:,j]));
        uExVals = obj.settings.solutionExact(t,x[j],qFine.xi);
        error = error + obj.settings.dx*IntegralVec(qFine, 0.5*abs.( uExVals-uVals),-1.0,1.0)
        if x[j] < 1.0 && j == 1
            #println("cell ",j,": error is ",error)
        end
        if j == 1
            #println(uExVals)
            #fig, ax = subplots(figsize=(15, 8), dpi=100)#, facecolor='w', edgecolor='k') # dpi Aufloesung
            #ax[:plot](obj.q.xi,uVals, "r--", linewidth=2, label=L"IPM", alpha=0.6)
            #ax[:plot](obj.q.xi,uExVals, "k-", linewidth=2, label=L"exact", alpha=0.6)
        end
    end
    return error;
end

function L2ErrorExpVar(obj::Plotting,v::Array{Float64,2},t::Float64)
    Nx = obj.settings.Nx;
    x = obj.settings.x;
    errorExp = 0.0;
    errorVar = 0.0;
    qFine = Quadrature(300,"Gauss");
    basisFine = Basis(qFine,obj.settings);
    for j = 1:Nx
        uExVals = obj.settings.solutionExact(t,x[j],qFine.xi);
        uVals = Ubb(obj.closure,EvalAtQuad(basisFine,v[:,j]));
        expN = IntegralVec(qFine,uVals*0.5,-1.0,1.0);
        varN = IntegralVec(qFine,0.5*(uVals-expN).^2,-1.0,1.0);
        expEx = IntegralVec(qFine, uExVals*0.5,-1.0,1.0)
        varEx = IntegralVec(qFine, (uExVals-expEx).^2*0.5,-1.0,1.0);
        errorExp = errorExp + obj.settings.dx*(expEx-expN)^2;
        errorVar = errorVar + obj.settings.dx*(varEx-varN)^2;
    end
    return sqrt(errorExp),sqrt(errorVar);
end

function L1ErrorExpVar(obj::Plotting,v::Array{Float64,2},t::Float64)
    Nx = obj.settings.Nx;
    x = obj.settings.x;
    errorExp = 0.0;
    errorVar = 0.0;
    qFine = Quadrature(300,"Gauss");
    basisFine = Basis(qFine,obj.settings);
    for j = 1:Nx
        uExVals = obj.settings.solutionExact(t,x[j],qFine.xi);
        uVals = Ubb(obj.closure,EvalAtQuad(basisFine,v[:,j]));
        expN = IntegralVec(qFine,uVals*0.5,-1.0,1.0);
        varN = IntegralVec(qFine,0.5*(uVals-expN).^2,-1.0,1.0);
        expEx = IntegralVec(qFine, uExVals*0.5,-1.0,1.0)
        varEx = IntegralVec(qFine, (uExVals-expEx).^2*0.5,-1.0,1.0);
        errorExp = errorExp + obj.settings.dx*abs(expEx-expN);
        errorVar = errorVar + obj.settings.dx*abs(varEx-varN);
    end
    return errorExp,errorVar;
end

==> figs/plotFilterFunction/quadrature.jl <==
__precompile__
import FastTransforms

struct Quadrature
    Nq::Int;
    w::Array{Float64,1};
    xi::Array{Float64,1};

   function Quadrature(NqVal,quadType)
        if quadType == "Gauss"
            xi,w = QuadNodesWeights(NqVal,-1.0,1.0)
        elseif quadType == "ClenshawCurtis"
            xi,w = QuadNodesWeightsClCu(NqVal,-1.0,1.0)
        end
        xi = xi[end:-1:1];
        w = w[end:-1:1];

        new(NqVal,w,xi)
   end

end

function QuadNodesWeightsClCu(Nq::Int64,a::Float64,b::Float64) # transformation to a,b not tested!
    xiQuad,wQuad = FastTransforms.clenshawcurtis(Nq,0.,0.)
    xiQuad=(a*(1-xiQuad)+b*(1+xiQuad))/2.0;
    wQuad = wQuad*(2.0/(b-a));
    return xiQuad,wQuad;
end

# compute Gauss nodes and weights
function QuadNodesWeights(N::Int64,a::Float64,b::Float64)

    N=N-1;
    N1=N+1; N2=N+2;

    xu=linspace(-1,1,N1);

    # Initial guess
    y=cos.((2*(0:N)+1)*pi/(2*N+2))+(0.27/N1)*sin.(pi*xu*N/N2);

    # Legendre-Gauss Vandermonde Matrix
    L=zeros(N1,N2);

    # Derivative of LGVM
    Lp=zeros(N1,N2);

    # Compute the zeros of the N+1 Legendre Polynomial
    # using the recursion relation and the Newton-Raphson method

    y0=2;

    eps = 2.2204e-16;

    # Iterate until new points are uniformly within epsilon of old points
    while maximum(abs.(y-y0)) > eps
        L[:,1]=1;
        Lp[:,1]=0;

        L[:,2]=y;
        #Lp[:,2]=1;

        for k=2:N1
            L[:,k+1]=( (2*k-1)*y.*L[:,k]-(k-1)*L[:,k-1] )/k;
        end

        Lp=(N2)*( L[:,N1]-y.*L[:,N2] )./(1-y.^2);

        y0=y;
        y=y0-(L[:,N2]./Lp);

    end

    # Linear map from[-1,1] to [a,b]
    x=(a*(1-y)+b*(1+y))/2;

    # Compute the weights
    w=(b-a)./((1-y.^2).*Lp.^2)*(N2/N1)^2;

    return x,w;
end

function Integral(q::Quadrature, f)
    dot( q.w, f.(q.xi) );
end

function Integral(q::Quadrature, f, a::Float64, b::Float64)
    w = q.w*(b-a)*0.5;
    xi = (a*(1.0-q.xi)+b*(1+q.xi))/2.0;
    #return q.w'f.(xi);
    return sum(w'f.(xi))
end

function IntegralVec(q::Quadrature, fVec::Array{Float64,1}, a::Float64, b::Float64)
    w = q.w*(b-a)*0.5;
    return sum(w'fVec)
end

function IntegralMat(q::Quadrature, fVec::Array{Float64,2}, a::Float64, b::Float64)
    w = q.w*(b-a)*0.5;
    return fVec*w;
end

function IntegralMat(q::Quadrature, fVec::Array{Float64,2})
    return fVec*q.w;
end

==> figs/plotFilterFunction/settings.jl <==
__precompile__
mutable struct Settings
    # grid settings
    # number spatial interfaces
    Nx::Int64;
    # start and end point
    a::Float64;
    b::Float64;
    # grid cell width
    dx::Float64

    # time settings
    # end time
    tEnd::Float64;
    # time increment
    dt::Float64;
    # Runge Kutta stages of time integrator
    rkStages::Int64;

    # number of quadrature points
    Nq::Int64;
    # definition of quadrature type
    quadratureType::String;

    # maximal polynomial degree
    N::Int64;

    # solution values
    uL::Float64;
    uR::Float64;
    x0::Float64;
    x1::Float64;

    # grid
    x

    # problem definitions
    problem::String;

    # advection speed if advection is defined as problem
    advectionSpeed::Float64;

    # imposed solution bounds
    uMinus::Float64;
    uPlus::Float64;

    # settings for newton solver
    epsNewton::Float64;
    NMaxNewton::Int64;

    # settings for QBC abs approximation
    epsAbs::Float64;

    sigma::Float64;
    lambdaFilter::Float64;
    filterType::String

    # initial condition
    IC;
    solutionExact;

    facL1L2::Float64;

    function Settings()
        Nx = 2000; #200
        a = 0.0;
        b = 3.0;
        x = linspace(a,b,Nx)
        dx = (b-a)/(Nx-1.0);
        tEnd = 0.11; # 0.11
        N = 20;#15;
        Nq = 200;
        uL = 12.0;
        uR = 1.0;
        x0 = 0.5; # 0.5
        x1 = 1.5;
        cfl = 0.5;
        epsAbs = 0.0;

        problem = "Burgers"; # Possibilities are Advection and Burgers
        quadratureType = "Gauss"; # Possibilities are Gauss and ClenshawCurtis

        filterType = "L1Filter" # Possibilities are noFilter, L1Filter, L2Filter, L1FilterClosure
        lambdaFilter = 0.00035#*scaling;

        advectionSpeed = 10.0;

        du = 0.001;
        uMinus = uR-du;
        uPlus = uL+du;

        if problem == "Burgers"
            dt = cfl*dx/uPlus;
        else
            dt = cfl*dx/advectionSpeed;
        end


        epsNewton =10.0^(-7); #1.0*dx^2;#
        NMaxNewton = 100;

        sigma = 0.2; # 0.2

        facL1L2 = 0.25;#/scaling;
        
        
        # build class
        new(Nx,a,b,dx,tEnd,dt,N,Nq,quadratureType,N,uL,uR,x0,x1,x,problem,advectionSpeed,uMinus,uPlus,epsNewton,NMaxNewton,epsAbs,sigma,lambdaFilter,filterType,
            (x,xi)->IC1(x,xi,sigma,uL,uR,x0,x1),
            (t,x,xi)->IC1Exact(t,x,xi,sigma,uL,uR,x0,x1,problem,advectionSpeed),facL1L2);
    end

end

function IC2(x,xi,sigma,uL,uR,x0,x1)
    y = zeros(size(xi));
    K0 = 12;
    K1 = 1;
    div = 1/(x0^3+3*x0*x1^2-x1^3-3*x1*x0^2);
    a = -2*(K0-K1)*div;
    b = 3*(K0-K1)*(x0+x1)*div;
    c = -6*(K0-K1)*x0*x1*div;
    d = (-K0*x1^3+3*K0*x0*x1^2+K1*x0^3-3*K1*x1*x0^2)*div;
    
    for k = 1:length(xi)
        if x-sigma*xi[k] < x0
            y[k] = K0;
        elseif x-sigma*xi[k] < x1
            y[k] = a*(x-sigma*xi[k])^3+b*(x-sigma*xi[k])^2+c*(x-sigma*xi[k])+d;
        else
            y[k] = K1;
        end
    end
    return y;
end

function IC2Exact(t::Float64,x::Float64,xi,sigma,uL,uR,x0,x1,problem,advectionSpeed)
    y = zeros(size(xi));
    K0 = 12;
    K1 = 1;
    div = 1/(x0^3+3*x0*x1^2-x1^3-3*x1*x0^2);
    a = -2*(K0-K1)*div;
    b = 3*(K0-K1)*(x0+x1)*div;
    c = -6*(K0-K1)*x0*x1*div;
    d = (-K0*x1^3+3*K0*x0*x1^2+K1*x0^3-3*K1*x1*x0^2)*div;
    
    for k = 1:length(xi)
        if x-sigma*xi[k] < x0+t*advectionSpeed
            y[k] = K0;
        elseif x-sigma*xi[k] < x1+t*advectionSpeed
            y[k] = a*(x-sigma*xi[k]-t*advectionSpeed)^3+b*(x-sigma*xi[k]-t*advectionSpeed)^2+c*(x-sigma*xi[k]-t*advectionSpeed)+d;
        else
            y[k] = K1;
        end
    end
    return y;
end

function IC1(x,xi,sigma,uL,uR,x0,x1)
    y = zeros(size(xi));
    for j = 1:length(y);
        if x < x0+sigma*xi[j]
            y[j] = uL;
        elseif x < x1+sigma*xi[j]
            y[j] = uL + (uR - uL)*(x-sigma*xi[j]-x0)/(x1-x0);
        else
            y[j] = uR;
        end
    end
    return y;
end

function IC1Exact(t::Float64,x::Float64,xi,sigma,uL,uR,x0,x1,problem,advectionSpeed)
    y = zeros(length(xi));
    x0Save = x0;
    x1Save = x1;

    if problem == "Burgers"
        for j = 1:length(y);
            if t >= (x1Save-x0Save)/(uL-uR);
                tS = (x1Save-x0Save)/(uL-uR);
                x0BeforeShock = x0Save+sigma*xi[j] + tS*uL;
                x1BeforeShock = x1Save+sigma*xi[j] + tS*uR;
                x0 = x0BeforeShock + (t-tS)*(uL+uR)*0.5;
                x1 = x0 - 1.0; # ???
            else
                x0 = x0Save+sigma*xi[j] + t*uL;
                x1 = x1Save+sigma*xi[j] + t*uR;
            end
            if x < x0
                y[j] = uL;
            elseif x < x1
                y[j] = uL + (uR - uL)*(x-x0)/(x1-x0);
            else
                y[j] = uR;
            end
        end
    elseif problem == "Advection"
        for j = 1:length(y);
            x0 = x0+sigma*xi[j] + t*advectionSpeed;
            x1 = x1+sigma*xi[j] + t*advectionSpeed;
            if x < x0
                y[j] = uL;
            elseif x < x1
                y[j] = uL + (uR - uL)*(x-x0)/(x1-x0);
            else
                y[j] = uR;
            end
        end
    end
    return y;
end
